Rotation Periods, Variability Properties and Ages for Kepler Exoplanet Candidate Host Stars

We report rotation periods, variability characteristics, gyrochronological ages for ~950 of the Kepler Object of Interest host stars. We find a wide dispersion in the amplitude of the photometric variability as a function of rotation, likely indicating differences in the spot distribution among stars. We use these rotation periods in combination with published spectroscopic measurements of vsini and stellar parameters to derive the stellar inclination in the line-of-sight, and find a number of systems with possible spin-orbit misalignment. We additionally find several systems with close-in planet candidates whose stellar rotation periods are equal to or twice the planetary orbital period, indicative of possible tidal interactions between these planets and their parent stars. If these systems survive validation to become confirmed planets, they will provide important clues to the evolutionary history of these systems.

==> anc/koivar_table_sorted_FINAL_MR.txt <==
# Machine-readable version of Table 2, Periods and Variability for Kepler Objects of Interest. 
# Fields indicated as "no data" are denoted by -99 values. 
# Period uncertainties provided are taken as the half-width half-maximum of a gaussian with the same peak height and integrated area as the periodogram peak nearest the adopted #period. These widths are largely a function of the periodogram sampling (longer periods tend to have wider peaks) and so are overestimates of the uncertainty in the period, but are provided here for completeness. 
# For hotter stars (Teff > 6200K) that are not expected to possess a solar-like magnetic dynamo, periodicities may be due to ellipsoidal variations or pulsations rather than rotational modulation by stellar magnetic features. 
# Gyrochronological ages are provided for all objects having B -V > 0.5 and Teff < 6200K, but the reader is #advised that these ages are highly uncertain for very young stars (P < 10 days) and cool stars. }
#Column headings are as follows:
#Kepler ID
#KOI
#Teff (K)
#Logg (cm s^-2)
#Log(Range) (parts per thousand)
#Period (days)
#Perr (days)
#Rossby No 
#B - V
#Age (Gyrs)

     5903312             8            5783    4.29    0.43    13.88    3.28    1.12    0.66    1.46
     7684873            14            7906    3.93    -0.07    5.83    7.32    -99    0.24    -99
     7255336            19             -99    -99    0.15    2.43    2.40    0.13    0.78    0.05
    10125352            21            6122    4.22    0.29    4.59    1.03    0.67    0.56    0.35
     9071386            23            6324    4.27    0.32    4.69    9.07    0.93    0.52    0.62
     4743513            24            5890    4.42    0.47    2.08    7.12    0.24    0.59    0.07
    10593759            25            5995    4.32    0.98    3.13    0.52    0.31    0.62    0.12
     8866102            42            6035    4.22    0.03    21.71    6.60    3.85    0.53    7.26
     8845026            44             -99    -99    0.24    4.23    6.85    0.27    0.72    0.15
     3742855            45             -99    -99    0.70    6.35    1.19    -99    0.30    -99
     8948424            47             -99    -99    1.11    5.53    7.32    -99    0.23    -99
     7837302            48             -99    -99    0.00    23.41    7.14    1.44    0.73    2.97
     9527334            49             -99    -99    1.25    8.60    3.34    0.61    0.69    0.57
     6056992            51             -99    -99    0.93    7.42    3.42    0.13    3.84    0.08
     2445975            53             -99    -99    1.14    1.13    7.49    0.05    1.06    0.01
     8248939            61             -99    -99    1.18    4.32    4.06    0.23    0.78    0.13
    11554435            63            5533    4.40    1.40    5.39    3.09    0.35    0.71    0.23
     7051180            64            5128    3.94    0.70    2.22    6.29    0.11    0.85    0.04
     8669092            68            6028    4.21    0.67    1.00    0.66    0.16    0.55    0.03
     6850504            70            5342    4.72    0.09    28.25    6.48    1.66    0.74    4.00
     7199397            75            5718    4.40    -0.50    21.71    7.79    2.29    0.61    3.96
    10187017            82            4727    3.95    0.86    26.74    6.89    1.16    1.00    2.41
     2571238            84            5347    4.58    -0.23    32.54    7.79    2.20    0.70    5.73
     7700871            88            5579    4.42    -0.35    26.27    3.64    2.08    0.66    4.41
     6784857            93            6029    4.25    -0.39    11.36    5.74    1.55    0.57    1.61
     8505215            99            4951    4.33    -0.09    28.79    6.50    1.36    0.87    3.28
     2444412           103            5493    4.63    0.28    10.71    8.57    0.79    0.68    0.86
    11449844           125            5304    4.50    1.22    10.42    4.95    0.54    0.80    0.61
     5897826           126            5661    4.32    -0.10    16.66    7.49    1.07    0.71    1.69
     8892910           132            5943    4.28    0.11    5.39    3.16    0.44    0.65    0.28
    11673674           133            5775    4.38    0.46    4.79    3.34    0.38    0.66    0.22
     9032900           134            6156    4.38    0.05    7.42    6.28    0.81    0.60    0.61
     9818381           135            5953    4.51    0.61    12.38    5.74    1.05    0.65    1.23
     4649305           143            6742    4.30    0.09    22.78    8.09    -99    0.48    -99
     5735762           148            5063    4.51    0.23    39.36    0.87    1.91    0.84    5.93
     2307199           151            6028    4.40    -0.02    13.39    3.31    1.29    0.62    1.57
    10925104           156            4450    4.54    0.65    31.85    1.54    1.32    1.14    2.85
     5084942           161            4768    4.04    0.56    26.74    5.19    1.15    1.02    2.35
    11044770           170            7759    4.01    0.03    9.35    6.59    -99    0.33    -99
     7831264           171            6287    4.41    -0.16    8.60    0.94    1.17    0.57    0.98
     9573539           180            5549    4.62    1.19    15.94    8.35    0.95    0.74    1.47
     9651668           183            5722    4.71    0.79    23.41    -1.28    1.71    0.68    3.39
     7972785           184            6134    4.43    0.20    7.42    1.20    0.66    0.64    0.52
     5357901           188            5087    4.73    0.38    35.00    8.32    1.58    0.91    4.31
    11391018           189            4787    4.50    0.25    33.26    3.44    1.46    0.98    3.63
    10904857           194            5883    4.63    1.27    4.32    6.91    0.36    0.65    0.19
     7877496           202            5912    4.44    0.51    20.53    3.42    1.60    0.67    2.82
    10619192           203            5634    4.49    1.51    12.50    4.74    0.76    0.73    0.97
     7046804           205            5060    4.57    0.42    32.54    3.35    1.52    0.87    4.02
    10602291           210            5812    4.35    0.84    15.95    2.97    1.11    0.69    1.66
     6300348           212            5843    4.54    0.77    8.60    8.94    0.62    0.68    0.57
     6152974           216            5086    4.31    0.90    13.88    3.53    0.62    0.94    0.81
     9595827           217            5504    4.72    0.99    22.70    3.23    1.19    0.79    2.44
     6305192           219            5347    4.73    0.44    7.97    0.99    0.47    0.74    0.43
     4249725           222            4353    4.71    0.53    26.27    9.69    1.08    1.17    1.98
     5959753           226            5043    4.89    0.47    28.79    1.14    1.39    0.85    3.39
     8041216           237            5679    4.53    0.18    27.73    3.02    1.68    0.73    3.96
     3642741           242            5437    4.51    1.17    12.29    1.09    0.63    0.81    0.80
     4349452           244             -99    -99    -0.35    24.55    6.90    1.72    0.69    3.58
     8478994           245             -99    -99    -0.03    28.79    3.29    1.48    0.80    3.66
    11852982           247            3804    4.56    1.06    16.29    3.56    0.61    1.48    0.68
     5364071           248            3974    4.53    0.97    17.84    1.30    0.67    1.45    0.82
     9757613           250            3933    4.51    0.83    17.03    3.23    0.63    1.48    0.74
    10489206           251            3846    4.58    1.32    14.42    1.07    0.54    1.44    0.56
    11187837           252            3897    4.60    1.11    40.42    -1.11    1.52    1.45    3.47
    11752906           253            3951    4.57    0.98    39.36    3.52    1.51    1.38    3.45
     5794240           254            3948    4.54    1.42    15.95    3.73    0.61    1.40    0.69
     7021681           255            3989    4.48    0.61    32.54    6.00    1.25    1.38    2.46
    11548140           256            3639    4.17    1.54    1.38    1.06    0.05    1.42    0.01
    11231334           258            6278    4.17    0.60    3.04    2.70    0.72    0.50    0.61
     5383248           261            5588    3.96    0.60    15.30    6.30    1.10    0.68    1.58
     3425851           268             -99    -99    -0.36    7.97    10.35    0.59    0.68    0.51
     5088536           282             -99    -99    -0.29    34.80    3.95    2.19    0.72    6.10
     5695396           283            5679    3.99    0.33    17.21    6.86    1.26    0.68    1.97
    11259686           294            5861    4.45    0.14    12.37    6.52    1.27    0.61    1.43
    11905011           297            6050    4.27    -0.19    8.27    3.59    1.09    0.57    0.89
    12785320           298             -99    -99    -0.05    27.73    3.12    1.20    1.02    2.52
     2692377           299            5544    3.97    0.67    23.43    6.67    1.36    0.75    2.83
     6029239           304            5885    3.98    0.50    14.42    8.54    1.31    0.63    1.70
     6063220           305            4653    4.27    0.70    14.99    4.83    0.64    1.05    0.82
     6071903           306            5120    4.16    1.12    17.84    7.74    0.85    0.86    1.43
     7603200           314             -99    -99    0.69    9.77    7.98    0.39    1.23    0.33
     9139084           323            5403    4.26    1.19    7.97    0.52    0.46    0.75    0.42
     9880467           326             -99    -99    1.56    17.43    1.10    -99    -99    -99
     9895004           328            5534    4.45    0.37    15.62    3.50    1.16    0.68    1.68
    11361646           330            5749    4.25    0.22    27.73    2.98    1.91    0.69    4.38
    10545066           337            5778    4.55    0.66    31.85    3.04    2.42    0.67    6.02
    10616571           340            5544    3.86    1.72    12.93    8.88    0.71    0.77    0.94
    10878263           341            5425    4.33    1.00    19.21    3.60    1.06    0.77    1.91
    11074541           345            4794    4.10    0.91    34.80    0.90    1.51    1.01    3.79
    11100383           346            4962    4.39    1.30    14.99    6.96    0.68    0.90    0.98
    11189127           347             -99    -99    1.04    2.68    7.04    0.12    0.89    0.05
    11194032           348            4667    4.20    0.74    41.54    3.34    1.76    1.08    4.83
     6471021           372            5638    4.50    1.04    11.90    3.45    1.01    0.65    1.15
     3323887           377            5722    4.78    0.74    16.55    8.29    1.16    0.69    1.78
     3230578           381             -99    -99    0.31    6.34    10.88    0.46    0.68    0.33
     3733628           387             -99    -99    1.22    20.25    3.35    0.88    0.99    1.50
     4159347           394            5912    4.28    0.24    2.32    3.29    0.24    0.61    0.07
     4252322           396            5675    4.20    0.72    18.28    -7.17    1.24    0.70    2.07
     9946525           398            5101    4.55    1.05    29.35    5.63    1.33    0.91    3.17
     7289157           399            6013    4.19    0.91    7.97    5.94    0.85    0.60    0.68
     5351250           408            5631    4.49    0.90    18.28    -0.75    1.11    0.73    1.89
     5791986           413            5236    4.56    0.94    21.71    7.07    1.07    0.83    2.11
     6879865           417            5635    4.59    0.72    11.72    3.85    0.72    0.73    0.87
     8219673           419            5723    4.70    0.43    18.28    -0.75    1.33    0.68    2.18
     9115800           421            5181    4.32    0.53    31.18    3.37    1.44    0.89    3.65
     9478990           423            5992    4.45    0.74    4.40    9.03    0.38    0.64    0.20
     9597411           424            5975    4.54    1.16    3.18    1.09    0.31    0.62    0.12
     9967884           425            5689    4.54    1.00    5.13    6.88    0.31    0.73    0.20
    10016874           426            5796    4.33    0.12    19.98    3.84    1.38    0.69    2.45
    10189546           427            5293    4.50    0.70    13.39    1.10    0.69    0.80    0.95
    10717241           430            4124    4.58    0.89    7.97    6.92    0.31    1.32    0.21
    12302530           438            4351    4.59    1.07    26.74    3.70    1.10    1.18    2.02
     2438264           440            4980    4.56    0.75    34.80    11.01    1.55    0.94    4.14
     5640085           448            4264    4.55    1.07    10.27    6.67    0.42    1.20    0.37
     7101828           455            4091    4.39    0.62    20.25    1.11    0.79    1.33    1.11
     7440748           457            4931    4.65    1.03    26.74    0.97    1.21    0.91    2.69
     9008220           466            5907    4.90    1.14    14.70    6.40    1.32    0.64    1.74
     9589524           468            4999    4.50    0.28    19.72    1.07    0.89    0.92    1.56
     9844088           470            5542    4.65    1.01    21.10    7.10    1.14    0.78    2.22
    10123064           472            5682    4.58    0.54    17.03    8.53    1.18    0.69    1.86
    10934674           477            5039    4.51    0.87    25.82    2.91    1.15    0.95    2.42
    11134879           480            5324    4.51    1.26    20.81    3.69    1.07    0.80    2.06
     3239945           490            4781    4.40    0.09    40.42    5.88    1.76    0.99    5.04
     4454752           496            5237    4.32    1.48    15.30    6.74    0.72    0.86    1.08
     5812960           507            5117    4.41    1.16    11.90    1.35    0.55    0.89    0.67
     6381846           509            5437    4.57    1.13    23.05    3.16    1.23    0.78    2.55
     7602070           514            5446    4.92    0.70    21.71    2.17    1.33    0.73    2.59
     8015907           517            5510    4.31    1.17    18.73    5.17    1.04    0.77    1.84
     9119458           525            5524    4.28    0.66    17.43    8.78    0.93    0.78    1.56
     9636569           527            5609    4.74    -0.09    10.71    3.56    0.79    0.68    0.86
    10965008           536            5614    4.60    0.15    17.43    0.95    1.08    0.73    1.77
    11090765           538            5923    4.43    0.35    16.29    3.19    1.37    0.65    1.99
    11521048           540            5361    4.50    0.89    3.60    7.94    0.19    0.78    0.10
    11823054           543            5166    4.72    0.47    38.35    4.52    1.87    0.84    5.70
    11972666           545            5143    4.75    1.21    21.40    4.59    1.02    0.85    1.99
     5122112           552            6018    4.43    0.81    3.27    0.99    0.28    0.64    0.12
     5303551           553            5404    4.39    0.34    23.05    1.06    1.14    0.83    2.35
     5443837           554            5835    4.64    1.15    4.07    6.18    0.31    0.67    0.16
     8008206           569            5039    4.55    0.58    35.62    1.22    1.65    0.89    4.63
     8120608           571            3881    4.54    0.82    34.01    8.26    1.28    1.45    2.55
     8355239           574            5047    4.67    0.37    34.01    7.63    1.58    0.88    4.32
     8616637           579            5074    4.60    0.81    15.30    1.79    0.71    0.88    1.06
     8822216           581            5514    4.86    0.91    19.72    3.51    1.14    0.75    2.08
     9020160           582            5103    4.65    0.93    22.03    5.52    1.02    0.88    2.00
     9631762           588            4431    4.46    0.97    17.43    0.98    0.74    1.07    1.05
     9782691           590            6106    4.55    0.31    14.70    9.04    1.38    0.63    1.80
     9958962           593            5737    4.62    1.19    15.62    6.34    1.00    0.72    1.50
    10388286           596            3740    4.55    1.11    37.40    4.08    1.40    1.46    3.01
    10656823           598            5171    4.81    0.81    25.82    3.42    1.25    0.84    2.81
    10718726           600            5869    4.45    0.67    36.49    7.20    2.80    0.67    7.72
    10973664           601            5862    4.58    1.22    5.39    1.00    0.43    0.66    0.27
     4832837           605            4270    4.76    1.07    14.15    1.16    0.57    1.23    0.63
     5441980           607            5497    4.61    1.21    13.39    7.10    0.85    0.72    1.13
     5562784           608            4324    4.55    1.11    13.39    2.70    0.54    1.21    0.58
     5608566           609            5696    4.30    1.03    5.02    10.16    0.32    0.72    0.20
     6960456           613            5251    4.62    0.30    37.40    5.55    1.76    0.86    5.22
    10353968           618            5471    4.52    0.95    12.50    8.18    0.64    0.80    0.83
    10384962           619            5688    4.63    1.44    3.09    0.57    0.23    0.68    0.09
    11773022           620            5803    4.54    1.29    8.27    8.39    0.59    0.69    0.53
     3541946           624            5537    4.73    0.89    7.97    5.70    0.52    0.71    0.46
     4742414           631             -99    -99    0.28    27.23    -3.81    3.86    0.56    7.89
     4827723           632            5273    4.64    1.07    17.43    8.12    0.96    0.77    1.60
     4861736           634            5861    4.57    0.82    6.34    6.86    0.54    0.65    0.38
     5090690           636             -99    -99    0.04    5.99    6.43    0.30    0.81    0.22
     5098444           637            4615    4.57    1.90    23.05    9.24    1.03    0.93    2.02
     5181817           642            5703    4.57    0.58    17.84    8.88    1.45    0.66    2.28
     5356593           644            5395    3.80    0.57    8.68    7.75    0.47    0.77    0.46
     5384802           646            6203    4.36    0.48    7.62    7.23    0.88    0.59    0.68
     5786676           650            4928    4.32    0.52    37.40    7.75    1.69    0.91    4.87
     5796675           652            4628    4.79    1.16    18.28    6.10    0.81    0.94    1.32
     6062088           658            5676    4.53    0.50    21.71    3.49    1.44    0.71    2.76
     6685609           665            5864    4.38    0.27    7.69    3.36    0.66    0.65    0.53
     6707835           666            5553    4.59    -0.01    42.72    9.70    2.59    0.73    8.49
     6805146           668            6214    4.21    0.38    0.00    0.94    0.00    0.57    0.00
     7115785           672            5565    4.16    0.66    30.55    2.99    1.72    0.76    4.43
     7124613           673            6338    4.34    0.29    4.59    8.07    0.74    0.55    0.40
     7447200           676            4218    4.55    1.30    12.29    6.92    0.50    1.23    0.49
     7509886           678            5073    4.17    1.45    13.88    4.07    0.64    0.89    0.87
     7515212           679             -99    -99    0.13    18.28    0.99    2.27    0.58    3.39
     7630229           683            5624    4.66    0.52    16.55    6.21    1.14    0.70    1.75
     7976520           687            5606    4.50    0.67    18.73    3.78    1.23    0.71    2.11
     8409588           690            5629    4.66    0.42    2.72    7.20    0.37    0.57    0.13
     8802165           694            5596    4.87    0.44    28.25    1.09    1.95    0.69    4.52
     8891278           698             -99    -99    0.29    22.70    3.23    1.05    0.88    2.09
     8908102           699            5757    3.67    0.63    5.41    0.79    0.31    0.76    0.21
     9162741           703             -99    -99    -0.17    4.69    4.31    0.32    0.69    0.19
     9266431           704            5276    4.47    0.79    21.10    1.95    1.10    0.80    2.14
     9578686           709            5468    4.53    0.17    29.94    6.25    1.80    0.73    4.51
     9640976           712            5500    4.76    0.36    29.63    1.11    1.87    0.72    4.60
     9702072           714            5444    4.66    0.61    28.25    6.94    1.61    0.75    3.89
     9834719           715            5854    4.49    1.29    3.18    3.60    0.26    0.65    0.11
     9846348           716            5845    4.50    -0.15    9.35    4.58    0.81    0.64    0.76
     9884104           718            5801    4.67    0.37    17.43    7.85    1.38    0.66    2.14
     9950612           719             -99    -99    0.58    15.30    5.00    0.73    0.85    1.09
     9963524           720            5123    4.54    1.37    9.35    3.60    0.47    0.82    0.49
    10002866           723            5244    4.66    1.01    11.90    2.13    0.57    0.86    0.70
    10068383           725            5046    4.65    1.97    8.96    3.63    0.41    0.89    0.40
    10157573           726            6164    4.51    0.31    5.13    9.34    0.47    0.63    0.28
    10221013           728            5976    4.54    0.71    19.21    1.07    1.35    0.69    2.32
    10225800           729            5707    4.61    0.66    25.38    0.51    1.42    0.76    3.17
    10271806           733            5038    4.85    1.06    20.81    6.69    0.97    0.87    1.82
    10287242           735            5080    4.47    1.91    28.25    3.01    1.33    0.87    3.16
    10485250           745            4957    4.43    1.75    22.03    3.76    0.98    0.95    1.82
    10662202           750            4619    4.62    1.13    12.71    6.91    0.56    0.97    0.67
    10682541           751            5174    4.55    1.07    11.72    2.51    0.53    0.92    0.62
    10811496           753            5648    4.84    1.12    6.95    3.53    0.43    0.72    0.35
    10910878           757            4956    4.69    0.55    17.43    3.53    0.78    0.93    1.22
    10987985           758            4869    4.28    1.29    21.40    3.36    0.93    1.02    1.60
    11391957           765            5345    4.70    1.02    19.72    1.27    1.11    0.76    2.03
    11414511           767            5431    4.44    0.61    2.83    0.88    0.14    0.81    0.06
    11656840           774            5873    4.46    0.89    12.09    4.14    0.94    0.67    1.10
    11754553           775            4075    4.53    1.10    12.29    6.47    0.48    1.35    0.45
    11818800           777            5256    4.48    1.88    11.72    3.33    0.61    0.80    0.75
    11923270           781            3833    4.40    1.27    38.35    6.73    1.44    1.44    3.17
    12020329           783            5284    4.76    0.71    20.53    1.02    0.98    0.85    1.85
    12066335           784            4112    4.57    0.82    24.16    7.64    0.94    1.33    1.51
    12366084           787            5615    4.53    0.50    35.62    1.07    1.97    0.77    5.71
    12470844           790            5176    5.06    0.64    33.26    1.75    1.63    0.83    4.47
    12644822           791            5564    4.53    0.95    25.38    7.97    1.45    0.75    3.22
     2713049           794            5744    4.49    0.26    31.18    5.77    1.97    0.72    5.03
     3114661           796            5096    4.72    1.38    10.71    7.71    0.52    0.84    0.59
     3115833           797            5725    4.53    0.69    14.15    0.95    0.91    0.71    1.27
     3120431           798            5101    4.55    0.59    28.25    7.03    1.28    0.92    2.94
     3734868           805            5415    4.37    1.14    5.02    4.14    0.25    0.82    0.16
     3832474           806            5206    4.53    0.99    16.29    4.98    0.78    0.85    1.22
     3940418           810            4997    4.57    0.66    25.38    7.34    1.12    0.95    2.32
     4049131           811            4764    4.43    1.34    23.05    3.11    0.99    1.03    1.79
     4139816           812            4097    4.66    0.84    40.42    1.12    1.59    1.31    3.80
     4913852           818            3785    4.36    1.03    34.80    6.91    1.30    1.46    2.64
     5481416           836            4676    4.55    1.41    15.30    6.85    0.65    1.07    0.83
     5531576           837            4817    4.75    1.00    36.49    8.18    1.58    1.02    4.09
     5651104           840            4916    4.39    0.91    31.85    7.32    1.39    0.98    3.34
     5792202           841            5226    4.66    1.38    14.99    1.19    0.68    0.91    0.97
     5794379           842            4497    4.52    0.68    39.36    6.74    1.67    1.08    4.40
     6392727           851            5570    4.55    1.14    7.97    7.08    0.43    0.78    0.40
     6428700           853            4842    4.47    0.80    15.95    0.98    0.69    1.00    0.96
     6435936           854            3743    4.69    1.27    19.72    1.08    0.74    1.44    0.98
     6675056           859            4800    4.40    0.53    35.62    7.73    1.53    1.03    3.87
     6685526           861            5066    4.63    0.47    33.26    1.25    1.54    0.88    4.11
     6784235           863            5651    4.59    0.34    35.62    3.21    2.02    0.76    5.83
     6862328           865            5560    4.70    0.67    18.73    7.49    1.09    0.75    1.92
     6863998           867            5059    4.52    1.08    11.36    5.37    0.51    0.92    0.59
     6867155           868            4118    4.52    1.32    29.94    9.32    1.17    1.32    2.22
     6948054           869            5085    4.45    1.26    9.77    3.77    0.44    0.92    0.45
     6949607           870            4590    4.29    1.33    18.28    12.34    0.76    1.13    1.07
     7031517           871            5650    5.05    1.12    5.02    1.58    0.36    0.68    0.22
     7109675           872            5127    4.59    0.73    16.29    0.92    0.76    0.87    1.19
     7134976           874            5037    4.56    1.14    24.16    6.86    1.08    0.93    2.19
     7135852           875            4198    4.86    0.92    43.97    6.59    1.75    1.27    4.54
     7270230           876            5417    4.86    1.49    8.27    3.04    0.44    0.79    0.42
     7287995           877            4211    4.57    1.13    13.39    1.15    0.53    1.26    0.56
     7351237           879            5328    4.50    0.52    27.23    6.22    1.36    0.82    3.21
     7366258           880            5512    4.49    0.61    28.25    5.95    1.50    0.79    3.65
     7377033           882            5081    4.57    1.62    3.92    7.06    0.19    0.83    0.10
     7380537           883            4674    4.82    1.23    9.35    0.96    0.41    1.00    0.37
     7434875           884            4931    4.86    0.64    29.94    4.73    1.33    0.95    3.13
     7436215           885            4987    4.96    0.33    21.10    1.33    0.97    0.89    1.82
     7455287           886            3705    4.63    1.16    35.62    1.11    1.31    1.53    2.65
     7552344           888            5274    4.34    0.82    21.71    4.93    1.05    0.84    2.08
      757450           889            5101    4.48    1.08    18.28    3.62    0.82    0.94    1.33
     7678434           892            5010    4.60    0.76    20.53    9.13    0.94    0.90    1.71
     7708215           894            5580    4.53    1.42    9.77    8.25    0.51    0.79    0.55
     7767559           895            5436    4.37    1.31    5.67    6.41    0.29    0.81    0.20
     7825899           896            5206    4.63    1.07    12.29    1.08    0.57    0.88    0.71
     7870390           898            4051    4.53    0.67    11.54    8.05    0.44    1.40    0.39
     7907423           899            3653    4.59    0.89    34.01    7.12    1.27    1.48    2.51
     8018547           902            4312    4.62    0.94    15.95    0.94    0.65    1.22    0.78
     8150320           904            4362    4.56    1.29    13.88    10.44    0.56    1.21    0.62
     8247638           907            5634    4.35    0.64    14.42    5.50    0.81    0.76    1.17
     8256049           909            4070    4.44    0.77    14.15    7.97    0.55    1.37    0.57
     8414716           910            5017    4.86    0.31    26.27    3.81    1.17    0.94    2.53
     8490993           911            5820    4.78    0.83    17.84    8.34    1.26    0.69    2.05
     8505670           912            4214    4.61    1.18    10.87    1.43    0.43    1.27    0.38
     8544996           913            5463    4.75    0.58    28.31    4.53    1.65    0.75    3.98
     8672910           918            5321    4.54    1.11    17.43    4.51    0.88    0.81    1.48
     8826878           922            5253    4.46    0.97    24.96    2.86    1.19    0.85    2.60
     9016295           925            5819    4.58    0.19    19.98    2.97    1.39    0.69    2.47
     9166870           932            5666    4.84    0.73    17.03    7.54    1.03    0.73    1.67
     9171801           933            5248    4.55    0.77    11.90    2.11    0.56    0.87    0.68
     9334289           934            5733    4.66    0.81    31.85    1.63    2.07    0.71    5.35
     9388479           936            3684    4.43    1.28    34.80    10.00    1.29    1.48    2.61
     9480189           941            4998    4.30    1.34    10.56    0.72    0.46    1.00    0.47
     9512687           942            4997    4.73    0.66    33.26    4.98    1.48    0.94    3.80
     9513865           943            5178    4.73    0.48    36.49    7.04    1.71    0.87    4.93
     9710326           947            3829    4.53    0.76    27.23    7.79    1.02    1.47    1.71
     9775938           951            4767    4.26    1.04    12.93    5.30    0.55    1.08    0.61
     9787239           952            3911    4.64    0.97    38.35    6.16    1.45    1.42    3.21
     9875711           956            4580    4.33    0.42    40.42    1.16    1.67    1.16    4.28
     1026957           958            4845    4.58    1.22    10.13    6.16    0.46    0.93    0.48
     8176650           960            5213    4.72    0.77    21.40    3.74    1.02    0.85    1.98
     3233043           966            4874    4.12    1.18    3.92    6.93    0.17    0.95    0.09
     6579806           967            5869    4.60    0.91    6.53    13.75    0.54    0.65    0.39
     4044005           969             -99    -99    0.44    14.15    0.00    0.80    0.76    1.14
    11494130           978            6330    4.22    0.23    19.72    6.37    -99    0.44    -99
     5648449           979             -99    -99    1.74    18.73    5.41    0.54    2.28    0.62
     1433962           982            4349    4.63    1.11    22.70    1.42    0.93    1.20    1.49
     1161345           984            5836    4.14    1.10    8.60    8.48    1.72    0.52    1.84
    10227501           985            5169    4.40    0.98    25.82    7.64    1.22    0.86    2.72
     2854698           986            5348    4.92    1.40    19.21    1.04    1.05    0.77    1.90
     7295235           987            5244    4.56    0.70    19.72    3.15    1.11    0.76    2.04
     2302548           988            5052    4.01    1.45    12.29    5.93    0.55    0.92    0.67
     1431122           994            5398    4.47    0.54    36.49    1.01    1.76    0.85    5.14
     2157247           997            5791    4.44    0.85    5.68    7.15    0.43    0.67    0.29
     2165002           999            5118    4.57    0.86    22.70    7.75    1.04    0.89    2.07
     5780460          1005            4975    4.46    0.74    32.54    2.01    1.45    0.94    3.68
     5738346          1006            3944    4.32    1.08    29.35    3.83    1.10    1.46    1.96
      892772          1009            4858    4.55    0.26    26.74    3.30    1.18    0.97    2.50
     8176653          1016            5056    4.66    0.74    17.43    1.08    0.81    0.88    1.31
     2445154          1023            4357    4.68    0.73    29.35    3.58    1.20    1.20    2.35
     2715135          1024            4162    4.61    1.04    22.03    10.67    0.87    1.30    1.31
     2574201          1025            3829    4.64    1.10    28.25    0.98    1.05    1.48    1.81
     1996399          1026            3802    4.49    1.18    27.73    5.17    1.03    1.49    1.74
     5899544          1034            5214    4.60    1.11    1.70    8.85    0.08    0.86    0.02
     5982353          1036            5961    4.25    0.31    19.72    5.97    2.56    0.57    4.05
     5817553          1040            6083    4.54    0.43    4.23    4.42    0.41    0.62    0.21
     5820218          1048            4018    4.51    0.80    21.71    3.59    0.82    1.44    1.16
     5809890          1050            4894    4.40    0.79    27.73    8.70    1.25    0.92    2.82
     5866099          1055            5366    4.20    0.36    42.72    7.25    2.26    0.79    7.54
     6060203          1059            5364    4.76    0.33    19.21    8.77    1.03    0.78    1.85
     8242681          1065            5961    4.48    1.15    3.92    4.45    0.28    0.69    0.14
    10272640          1074            6075    4.49    1.27    4.15    5.52    0.35    0.65    0.18
    10232123          1075             -99    -99    0.54    1.34    1.18    0.25    0.53    0.06
    10223616          1076            4375    4.55    1.03    8.60    7.52    0.36    1.09    0.30
    10166274          1078            3931    4.73    0.76    22.36    3.22    0.85    1.41    1.24
    10148521          1084            5464    4.57    0.43    20.25    3.12    1.14    0.76    2.13
    10118816          1085            3978    4.52    0.88    40.42    8.87    1.55    1.39    3.60
     3232859          1090            6020    4.45    0.30    9.19    6.17    0.90    0.62    0.82
     3230491          1096            5369    4.76    0.20    31.85    3.70    1.83    0.75    4.83
     3120276          1111            5473    4.68    0.37    20.53    1.16    1.10    0.78    2.09
     6359798          1121            5452    4.53    0.86    3.55    3.36    0.23    0.71    0.11
     6362874          1128            5281    4.76    -0.20    33.26    3.76    1.85    0.76    5.08
     8279765          1130            5464    4.51    1.06    2.76    7.67    0.15    0.77    0.06
     8378634          1139            6257    4.20    0.24    4.90    0.49    0.69    0.56    0.38
     8346392          1141            4021    4.54    1.00    17.84    3.69    0.69    1.38    0.85
     8312852          1143            5581    4.67    0.30    25.82    7.82    1.48    0.75    3.34
     8313667          1145            5808    4.56    0.45    12.09    0.97    0.93    0.67    1.09
     8351704          1146            3868    4.70    0.59    23.05    6.88    0.87    1.42    1.31
    10287248          1152             -99    -99    1.37    3.00    15.29    0.13    1.02    0.05
    10295951          1154            6998    4.01    0.54    6.81    3.22    -99    0.43    -99
    10330115          1160            5164    4.88    1.19    20.53    1.36    1.00    0.84    1.89
    10341831          1164            3851    4.42    0.65    23.78    7.19    0.90    1.44    1.37
    10460629          1168            6209    4.23    -0.14    15.30    11.25    2.07    0.57    2.71
    10287723          1174            4305    4.35    0.43    21.71    3.21    0.88    1.20    1.37
    10350571          1175            5394    4.59    0.34    41.54    7.49    2.61    0.72    8.33
     3749365          1176            4601    4.69    1.14    17.43    6.98    0.73    1.12    1.00
     3547091          1177            5360    4.74    1.71    3.22    1.33    0.17    0.78    0.08
     3344419          1181            5348    4.38    0.99    16.66    3.01    0.78    0.87    1.24
     3544689          1183            5549    5.01    1.32    11.36    1.04    0.65    0.75    0.78
     4037164          1184            3900    4.56    0.75    33.26    8.24    -99    0.23    -99
     4061149          1201            3852    4.72    0.78    29.94    0.52    1.14    1.42    2.08
     3444588          1202            4196    4.74    1.00    35.62    7.61    1.41    1.29    3.09
     6629332          1227            5452    4.82    1.51    4.32    1.48    0.26    0.73    0.15
     6387450          1228            5205    4.45    0.88    4.07    4.20    0.20    0.82    0.11
     6470149          1230            4864    3.02    0.33    43.97    3.43    1.93    0.98    5.95
     6545358          1233            6726    4.67    0.75    6.95    6.69    0.93    0.57    0.66
     6546528          1235            5547    4.98    0.73    15.62    1.01    0.97    0.72    1.47
     6690082          1240            5543    4.55    0.12    14.70    3.16    0.87    0.74    1.27
     6692833          1244            5871    4.65    -0.01    16.29    0.86    1.26    0.67    1.87
     8488878          1248            5613    4.73    0.81    5.83    3.66    0.36    0.73    0.25
     8620565          1250            5838    4.45    1.29    1.21    7.07    0.09    0.68    0.02
     8494263          1255            5521    4.78    0.84    2.04    5.22    0.11    0.78    0.04
     8848271          1256            5627    4.33    0.59    14.42    1.08    0.87    0.73    1.25
     8552583          1265            5501    4.85    0.23    33.26    8.15    1.91    0.75    5.21
     8547140          1266            4342    4.57    0.66    29.94    6.33    1.21    1.21    2.40
     8564587          1270            5145    4.87    0.68    32.54    7.62    1.56    0.85    4.18
     8806072          1273            5468    4.60    0.54    29.35    8.48    1.62    0.77    4.04
    10748393          1289            5088    4.52    1.87    32.54    7.33    1.48    0.90    3.85
    10874926          1293            5737    4.59    0.53    19.21    1.00    1.25    0.71    2.19
    10604335          1298            4157    4.48    0.91    17.84    1.02    0.70    1.30    0.90
    10975146          1300            4369    4.51    0.53    29.35    5.75    1.24    1.09    2.59
    10724369          1302            5659    4.60    0.13    24.96    4.32    1.58    0.72    3.41
     4551328          1324            5182    4.47    0.47    29.94    1.13    1.38    0.89    3.38
     4150539          1330            4451    4.58    0.61    19.21    4.43    0.80    1.13    1.18
     4243911          1337            5067    4.57    1.02    15.30    8.21    0.69    0.92    0.99
     7199774          1346            5633    4.56    1.52    4.79    6.82    0.34    0.69    0.20
     6866228          1348            5388    4.84    1.45    7.97    7.64    0.43    0.78    0.39
     6847018          1349            6211    4.41    1.22    4.40    3.54    0.62    0.56    0.31
     7220322          1350             -99    -99    0.99    8.60    0.62    0.38    0.95    0.35
     7303287          1353            6031    4.09    1.24    8.96    8.02    0.71    0.66    0.66
     6891543          1354            5524    4.44    1.17    15.62    10.79    0.84    0.78    1.29
     6719086          1357            5015    4.44    0.50    34.80    7.88    1.50    1.03    3.73
     6960913          1361            4050    4.62    0.61    19.98    6.51    0.77    1.38    1.05
     6932987          1366            5559    4.64    0.87    32.54    3.52    1.77    0.77    4.80
     6934291          1367            4927    4.64    0.62    30.55    7.40    1.37    0.92    3.35
     9451127          1381            5881    4.57    1.51    5.13    5.99    0.37    0.68    0.23
     9446824          1382            5921    4.39    1.54    4.79    1.04    0.36    0.67    0.21
     8953257          1383            6001    4.41    1.40    3.18    3.94    0.28    0.64    0.12
     9002237          1389            5772    4.60    1.05    4.40    7.00    0.32    0.68    0.18
     8958035          1391            6012    4.51    0.92    4.90    1.26    0.44    0.63    0.25
     8937021          1394            4764    4.60    0.53    16.66    6.16    0.72    1.00    1.04
     9455556          1396            5667    4.57    0.82    34.01    1.39    2.00    0.74    5.55
     9427402          1397            4019    4.31    0.79    41.54    8.20    1.58    1.41    3.73
     9100484          1399            4775    4.66    0.61    36.49    5.24    1.55    1.07    3.87
     9030447          1401            6693    4.30    0.42    8.27    7.04    -99    0.49    -99
     9214942          1403            4209    4.57    1.27    28.25    0.62    1.12    1.28    2.06
     8874090          1404            4400    4.73    0.86    34.80    3.06    1.42    1.20    3.17
     9150827          1408            4036    4.47    0.95    25.38    3.27    0.98    1.38    1.59
     9006449          1413            5394    4.44    0.04    26.74    4.81    1.52    0.76    3.51
    11517719          1416            5766    4.41    1.59    2.50    6.34    0.19    0.67    0.07
    11599264          1417            5533    4.59    0.52    8.27    4.72    0.50    0.73    0.47
    11100657          1418            5243    4.55    1.26    5.13    5.22    0.24    0.89    0.15
    11026304          1420            4682    4.57    0.80    35.62    7.82    1.52    1.07    3.72
    11497958          1422            3712    4.41    0.93    39.36    1.05    1.41    1.59    3.05
    11254382          1425            5639    4.85    0.74    24.96    7.07    1.57    0.72    3.38
    11129738          1427            4027    4.53    0.80    34.01    3.20    1.29    1.41    2.61
    11493431          1434            4731    4.47    0.61    38.35    9.64    1.63    1.08    4.20
    11389771          1436            5616    4.52    0.64    20.81    1.83    1.39    0.70    2.57
    11336883          1445            6336    4.36    -0.30    5.13    6.55    1.00    0.52    0.70
    12506351          1446            5949    4.42    1.53    2.43    1.19    0.25    0.61    0.08
     7622486          1447             -99    -99    1.27    1.13    1.10    0.06    0.76    0.01
     9705459          1448            5658    4.36    1.81    2.83    1.18    0.15    0.80    0.06
     7802136          1449            5712    4.46    1.38    15.62    5.27    1.25    0.66    1.78
     7532973          1450            5988    4.23    1.31    2.22    6.61    0.21    0.62    0.07
     9632895          1451            5425    4.80    1.12    19.98    3.28    1.28    0.72    2.31
     7449844          1452            6834    4.10    1.34    1.42    4.15    -99    0.48    -99
     7832356          1456            5604    4.31    1.14    15.30    3.66    0.84    0.77    1.28
     9761199          1459            4060    4.40    1.10    16.66    6.19    0.64    1.36    0.77
     7751571          1460            5167    4.59    0.32    27.23    4.51    1.28    0.86    2.98
     9579499          1461            4705    4.71    1.21    15.95    2.91    0.69    1.03    0.94
    11702948          1465            5619    4.85    0.98    13.88    6.75    0.97    0.69    1.30
     9512981          1466            4768    4.45    0.45    34.80    1.26    1.47    1.08    3.51
     7770450          1467            5352    4.52    0.71    20.25    5.36    0.93    0.89    1.70
     7499398          1473            5396    4.54    0.75    21.71    6.59    1.05    0.84    2.08
     4770365          1475            4097    4.59    1.38    28.79    3.55    1.11    1.37    2.00
     7811397          1477            5346    4.71    0.72    24.55    3.54    1.21    0.83    2.64
     7512982          1480            4948    4.74    0.64    28.25    7.90    1.27    0.92    2.93
     9597806          1481            5620    4.47    0.98    19.98    7.84    1.11    0.76    2.07
     9602514          1490            4758    4.03    0.71    23.41    7.82    1.01    1.02    1.85
     9726659          1491            5059    4.40    0.66    26.74    7.52    1.20    0.92    2.64
     7456001          1517            5815    4.43    0.63    25.38    7.63    1.82    0.68    3.86
     7663405          1519            4994    4.68    0.51    29.35    8.50    1.31    0.94    3.06
     9818462          1521            4962    4.42    0.76    31.85    3.71    1.45    0.90    3.70
     9850893          1523            5207    4.37    0.76    24.55    7.26    1.12    0.90    2.35
     7691260          1528            5087    4.95    0.49    31.18    4.04    1.55    0.82    4.06
    11764462          1531            5811    4.41    0.20    25.38    1.14    2.24    0.64    4.51
     9872292          1537             -99    -99    -0.28    12.71    5.70    0.71    0.76    0.93
     9963461          1538             -99    -99    1.08    5.26    7.75    -99    0.38    -99
     8081482          1539            5522    4.33    1.78    2.80    1.02    0.16    0.74    0.07
     5649956          1540            5390    4.53    1.77    2.43    3.95    0.12    0.80    0.05
     8113154          1542            6589    4.35    1.46    2.55    6.26    -99    0.48    -99
     5270698          1543            5821    4.54    1.18    4.15    9.53    0.31    0.68    0.16
     5475431          1546            5505    4.97    1.34    0.92    5.01    0.05    0.76    0.01
     9940565          1548            4593    4.64    0.93    4.23    8.03    0.18    1.02    0.09
     8053552          1549            5401    4.36    0.29    32.54    4.27    1.71    0.79    4.62
     7984047          1552            4650    4.46    0.80    40.42    6.97    1.69    1.12    4.41
    10019763          1558            5874    4.48    0.69    21.71    1.04    1.80    0.65    3.27
     9899280          1559            4358    4.66    1.07    26.27    8.88    1.08    1.17    1.98
     8046659          1560            5620    4.39    0.25    24.55    8.33    1.27    0.80    2.78
     5564247          1566            5199    4.74    0.98    22.36    7.95    1.10    0.83    2.23
     8009350          1569            4639    4.61    0.56    29.35    0.55    1.26    1.05    2.69
     5299459          1576            5445    4.35    0.80    13.39    3.58    0.68    0.81    0.93
    12506770          1577            4165    4.61    0.76    35.62    0.56    1.40    1.32    3.01
     9941066          1584            4147    4.52    0.68    15.62    6.45    0.61    1.34    0.69
    10022908          1586            4692    4.70    0.55    33.26    7.88    1.41    1.07    3.28
     5617854          1588            4106    4.58    0.66    33.26    0.64    1.30    1.33    2.66
    10028140          1591            5130    4.97    0.75    34.01    6.94    1.63    0.85    4.52
     5009189          1605            5680    4.33    0.73    11.03    7.61    0.64    0.75    0.74
    12644769          1611            4051    4.48    0.95    34.01    -3.35    1.32    1.34    2.74
     6387969          1617            5979    4.36    -0.06    6.95    3.63    0.83    0.59    0.59
     6468337          1620             -99    -99    0.27    7.69    4.27    0.57    0.68    0.48
     5561278          1621            5945    4.32    -0.10    18.28    8.07    2.09    0.59    3.14
     7287683          1622            7507    4.06    -0.56    1.12    5.49    -99    0.34    -99
     6233890          1624            5817    3.42    0.27    7.18    8.94    0.41    0.76    0.34
     6543893          1627            5207    4.59    0.94    23.41    6.98    1.11    0.86    2.30
     6975129          1628            5993    4.15    0.81    6.16    6.16    0.54    0.64    0.37
     9401997          1633            5220    4.65    0.69    42.72    7.56    2.01    0.87    6.55
    10686864          1637            4894    4.87    0.97    13.88    2.95    1.25    0.64    1.58
    10747439          1638            5827    4.60    0.41    5.26    1.07    0.40    0.67    0.25
    10879038          1641            5798    4.51    0.41    19.21    7.84    1.26    0.71    2.21
    11043136          1644            5523    4.45    1.50    5.26    0.97    0.30    0.75    0.20
    11045383          1645            5036    4.49    0.91    10.71    0.94    0.51    0.86    0.58
    11046025          1646            4837    4.30    0.72    37.40    6.33    1.64    0.98    4.48
    11337141          1649            3819    4.46    0.85    25.38    5.45    0.95    1.45    1.52
    11546211          1654            3682    4.38    1.66    2.22    1.15    0.08    1.51    0.02
     4832197          1661            6039    4.18    2.06    2.01    6.46    0.33    0.54    0.09
     5269467          1672            4394    4.55    0.84    22.70    3.31    0.93    1.19    1.50
     5357470          1674            5826    4.35    0.56    0.00    7.64    0.00    0.66    0.00
     5360920          1675            5534    4.88    1.00    22.70    10.93    1.34    0.74    2.73
     5531953          1681            3741    4.57    0.87    24.96    1.10    0.93    1.47    1.46
     6034945          1683            5701    4.42    0.79    15.95    6.88    1.00    0.72    1.53
     6198999          1687            4667    4.38    1.26    24.16    3.55    1.02    1.08    1.86
     6312534          1689            4897    4.52    0.93    3.00    6.19    0.13    1.01    0.05
     6470917          1690            5843    4.45    0.43    39.36    1.02    2.87    0.68    8.48
     6611330          1691            5230    4.55    0.51    40.42    3.41    1.94    0.85    6.14
     6803855          1695            5887    4.13    -0.18    32.54    0.49    2.36    0.68    6.04
     6891366          1696            5940    4.33    0.18    7.42    1.06    0.61    0.65    0.49
     6891637          1697            4340    4.60    1.07    28.25    3.41    1.16    1.17    2.24
     6975615          1698            5112    4.30    0.18    22.03    3.56    1.04    0.86    2.05
     7220429          1700            4858    4.22    0.14    30.55    9.20    1.34    0.98    3.11
     7304449          1702            3523    4.14    1.08    34.01    4.37    1.27    1.47    2.52
     7386827          1704            5453    4.35    1.10    19.21    -0.75    0.96    0.82    1.74
     7955580          1711            4934    4.32    0.47    17.43    7.29    0.76    0.99    1.14
     9838949          1716            4747    4.27    0.70    16.66    7.03    0.71    1.07    0.97
    10019065          1721            5428    4.89    0.33    13.48    7.34    0.75    0.76    1.03
     8242434          1726            4665    4.18    0.40    34.80    4.00    1.48    1.07    3.57
    11820830          1728            7007    4.22    1.03    1.11    1.11    -99    0.41    -99
     6603756          1729            5115    4.48    1.86    5.99    8.30    0.28    0.89    0.20
     8460600          1730            4947    4.55    1.47    8.60    3.44    0.39    0.90    0.37
     6869184          1732            5403    4.74    1.28    17.84    8.40    0.97    0.77    1.65
     6604328          1736            5831    4.87    0.39    19.21    8.74    1.22    0.72    2.15
     4365645          1738            5138    4.48    0.48    15.62    8.13    0.78    0.82    1.20
     8180020          1741            5327    4.61    1.57    6.53    6.32    0.32    0.84    0.25
     9528420          1742            5982    4.40    1.10    4.59    3.41    0.41    0.64    0.22
     9574614          1745            5276    4.57    0.67    32.54    3.09    1.72    0.79    4.66
     7032421          1747            5458    4.80    1.07    19.21    1.49    1.05    0.77    1.89
     7593110          1748            5524    4.49    1.95    4.07    5.03    0.23    0.76    0.13
     9729691          1751            5052    4.34    1.09    23.41    3.59    1.03    0.96    2.00
     8651389          1754             -99    -99    0.14    8.60    7.69    0.66    0.67    0.60
     6705142          1758            5410    4.98    1.29    9.77    6.68    0.50    0.80    0.54
    11904734          1764            4827    4.39    0.94    18.28    3.70    0.81    0.95    1.31
     8043714          1765            5280    4.57    0.97    8.60    3.96    0.40    0.87    0.39
     8223328          1767            5497    4.16    1.39    7.18    7.47    0.46    0.71    0.38
    11285136          1774            5672    4.39    1.25    2.68    1.06    0.19    0.69    0.07
     8453214          1776            4232    4.53    1.07    17.84    5.69    0.71    1.27    0.92
     9909735          1779            5666    4.15    1.33    7.18    6.73    0.43    0.73    0.36
     5450814          1780            4398    4.54    1.65    6.53    9.56    0.28    1.09    0.18
    11551692          1781            4720    3.91    1.23    11.03    0.94    0.48    1.01    0.50
     8678664          1782            5276    4.50    1.22    17.84    3.37    0.85    0.85    1.44
     5565497          1789            8314    4.02    0.23    8.60    0.63    -99    0.23    -99
     6153672          1794            5600    4.59    1.14    3.54    7.05    0.21    0.74    0.10
     9674608          1795            4216    4.44    1.44    3.00    4.40    0.12    1.21    0.04
    10019399          1796             -99    -99    0.56    10.71    -4.94    -99    0.48    -99
    10676014          1797            4760    4.22    1.42    10.87    2.81    0.48    0.97    0.51
     6867766          1798            5971    4.59    0.69    10.13    8.35    0.87    0.64    0.87
     6058614          1799            5735    4.61    1.64    1.70    -7.42    0.10    0.74    0.03
    11017901          1800            5382    4.44    1.43    6.53    5.77    0.42    0.72    0.32
     5088591          1801            5178    4.47    1.40    7.69    8.78    0.37    0.85    0.33
    11298298          1802            5868    4.50    0.80    15.30    7.86    1.35    0.64    1.85
    11187436          1804            4813    4.57    1.85    4.59    6.79    0.21    0.93    0.12
     4644952          1805            5647    4.08    1.18    13.15    6.49    0.70    0.79    0.94
     7761918          1808            6032    4.35    0.31    8.96    1.14    1.09    0.58    0.94
     9455325          1813            5359    4.37    1.04    18.28    3.76    0.95    0.79    1.66
     9872283          1815            4680    3.98    1.36    18.73    1.04    0.79    1.09    1.16
     7918172          1817            5009    4.15    0.09    36.49    3.93    1.62    0.95    4.44
     7870032          1818            5543    4.33    1.13    15.62    0.50    0.91    0.75    1.39
     9597058          1819            5258    4.86    1.12    12.93    3.30    0.75    0.75    0.99
     8277797          1820            5297    4.21    0.98    19.21    1.36    1.07    0.76    1.93
     8832512          1821            5326    4.41    1.44    9.35    2.99    0.46    0.83    0.48
    10092312          1823            5602    4.71    1.05    10.42    -0.48    0.63    0.73    0.70
     6468138          1826            5726    4.75    -0.28    8.27    4.57    0.73    0.64    0.62
     7697568          1829            5186    4.54    0.96    15.62    4.48    0.71    0.90    1.06
     3326377          1830            4926    4.49    1.41    19.21    3.54    0.91    0.86    1.62
    11709244          1832            5550    4.41    1.23    14.70    0.00    0.85    0.75    1.24
    11853878          1833            4300    4.67    1.18    10.71    5.67    0.44    1.18    0.40
     9471268          1835            5004    4.16    1.37    9.77    3.60    0.44    0.93    0.44
    10657406          1837            5174    4.39    1.49    18.28    3.89    0.88    0.85    1.51
     5526527          1838            4399    4.28    1.64    9.35    6.04    0.38    1.17    0.32
     7765528          1840            5869    4.37    1.24    5.67    8.11    0.38    0.70    0.26
    11760231          1841            5051    4.42    1.01    24.55    7.69    1.21    0.83    2.63
     7779077          1842            5389    4.41    1.28    11.36    1.00    0.57    0.82    0.69
     3338885          1845            4717    4.01    0.60    38.35    3.43    1.61    1.11    4.08
     6776401          1847            5160    4.41    0.95    21.10    7.44    1.00    0.86    1.90
     7430034          1848            6025    4.44    0.28    17.84    4.98    2.02    0.60    2.98
     9735426          1849            5066    4.70    0.91    27.73    6.64    1.27    0.89    2.95
    10464050          1851            5712    4.63    0.98    6.95    9.25    0.48    0.70    0.38
     8804397          1853            5988    4.60    -0.19    7.97    1.58    0.87    0.60    0.70
     9662811          1854            5435    4.17    0.27    18.28    1.05    0.97    0.78    1.69
    11570749          1856            5203    4.14    0.90    25.38    0.95    1.21    0.86    2.66
     8160953          1858            5503    4.44    1.13    18.28    5.99    0.98    0.78    1.70
     3648437          1861            5938    4.72    1.34    6.53    6.37    0.61    0.63    0.43
     7286173          1862            5535    4.55    0.15    11.36    9.49    0.69    0.73    0.82
    11126381          1863            5975    4.58    0.88    11.54    1.30    1.15    0.62    1.24
     9520838          1866            5741    4.53    0.85    19.72    6.83    1.31    0.70    2.34
     8167996          1867            3892    4.39    0.75    28.25    6.21    1.06    1.46    1.83
     6773862          1868            4015    4.47    0.97    24.55    6.50    0.94    1.39    1.49
    10187159          1870            5004    4.30    0.79    29.94    1.03    1.35    0.93    3.22
     9758089          1871            4449    4.65    0.77    43.97    -1.12    1.82    1.16    4.96
     8978528          1874            4160    4.48    0.76    41.54    1.20    1.63    1.31    3.98
    10454632          1877            4818    4.16    1.05    25.82    4.65    1.13    0.98    2.31
     8367644          1879            3831    4.30    1.03    10.71    5.81    0.40    1.48    0.33
    10332883          1880            3898    4.49    0.84    19.21    1.01    0.73    1.43    0.94
     4035640          1881            5093    4.47    1.14    18.28    6.55    0.86    0.87    1.46
    10965740          1887            5407    3.62    1.47    41.54    1.05    2.23    0.78    7.27
    11074178          1889            5537    4.59    0.79    18.73    3.53    1.10    0.74    1.93
     9030537          1892            5468    4.68    0.57    28.79    1.20    1.54    0.78    3.80
     4263293          1895            4288    4.73    1.43    8.96    4.95    0.36    1.21    0.29
    10294613          1896            5240    4.70    1.37    18.28    7.70    0.87    0.86    1.49
     9353314          1900            4251    4.55    1.13    18.28    1.11    0.74    1.23    0.99
     3629967          1901            5868    4.60    0.21    25.38    3.67    2.30    0.63    4.61
     3836453          1903            4754    4.59    0.82    8.27    3.11    0.37    0.91    0.34
     8766650          1904            4908    4.06    1.18    21.10    9.17    0.94    0.94    1.71
    10328393          1905            4942    4.33    0.81    22.36    5.02    1.00    0.93    1.91
     7094486          1907            4012    4.57    1.01    8.96    7.56    0.34    1.39    0.25
     5706966          1908            4174    4.51    1.12    26.74    6.57    1.06    1.29    1.85
    10130039          1909            5856    4.46    0.39    19.98    1.06    1.88    0.63    3.11
     8226050          1910            5138    4.47    0.58    26.74    6.23    1.26    0.87    2.88
     9965957          1911            5276    4.55    1.46    17.43    1.06    0.79    0.90    1.28
     9704384          1913            5416    4.41    0.91    24.55    7.51    1.30    0.79    2.83
     8426567          1914            4843    4.11    1.13    14.42    1.04    0.62    1.03    0.78
     6037581          1916            5776    4.53    0.73    10.13    7.33    0.87    0.64    0.88
     8127607          1919            5085    4.60    1.27    17.03    7.55    0.79    0.88    1.27
     8218379          1920            5303    4.60    0.73    25.82    3.55    1.35    0.79    3.06
    10978763          1931            5417    4.72    1.28    16.66    4.01    0.95    0.75    1.54
     4242147          1934            4389    4.77    1.12    7.97    1.51    0.33    1.13    0.25
     4945877          1936            9194    4.12    -0.01    7.18    7.65    -99    0.10    -99
    10190777          1937            4212    4.55    1.26    22.36    3.45    0.90    1.25    1.40
     7045496          1939            5239    4.73    1.36    14.42    4.10    0.72    0.82    1.05
    10005788          1940            4218    4.58    1.06    18.73    0.99    0.75    1.27    1.00
     2832589          1942            5081    4.83    1.14    21.40    4.95    0.99    0.88    1.89
     7810483          1943            5893    4.57    -0.06    16.66    3.95    1.52    0.63    2.21
     2438513          1944            6265    3.98    1.13    13.63    9.42    1.05    0.67    1.36
     9536692          1948            5030    4.36    1.36    10.13    7.87    0.45    0.95    0.46
     3122985          1949            5592    4.27    1.50    1.50    8.23    0.09    0.73    0.02
     8652999          1953            5673    4.29    0.83    10.56    6.17    0.66    0.72    0.74
    10028352          1957            6191    4.30    0.47    1.76    3.33    0.24    0.57    0.06
     7269493          1961            5331    3.95    0.69    21.71    6.09    1.16    0.78    2.31
    10917681          1963            5811    4.52    0.60    14.70    7.00    1.19    0.66    1.61
     7887791          1964            5315    3.84    0.63    31.85    4.14    1.93    0.73    5.05
     7948784          1968            6082    4.64    0.20    22.36    6.09    2.15    0.62    3.86
     9244756          1969            5435    4.57    0.94    14.15    9.65    0.75    0.79    1.07
     9347009          1971            4872    4.77    1.01    27.73    8.48    1.21    1.00    2.57
     4917596          1973            4360    4.49    1.24    12.93    6.43    0.53    1.16    0.57
     2693736          1976            5121    4.57    0.32    32.54    6.38    1.51    0.88    3.96
     9412760          1977            4250    4.59    1.15    13.15    5.31    0.53    1.23    0.55
     9518318          1978            5693    4.48    0.52    23.78    3.29    1.44    0.73    3.02
     7273277          1979            5509    4.47    -0.04    17.43    7.38    1.28    0.68    2.02
    11769890          1980            5431    4.59    0.66    17.03    5.28    0.94    0.77    1.55
    10153855          1981            5078    4.41    1.20    11.90    5.87    0.53    0.94    0.62
     6862721          1982            5357    4.61    1.31    9.35    4.10    0.43    0.88    0.44
     8142942          1985            4814    4.24    0.77    11.91    5.80    0.52    0.98    0.59
     9044228          1988            4604    4.03    0.49    35.62    7.24    1.48    1.15    3.45
    10779233          1989            5564    4.28    0.86    9.35    12.38    0.63    0.70    0.63
     4736569          1996            4619    4.51    1.58    20.53    1.61    0.89    0.99    1.52
     9834040          1998            6001    4.64    0.50    15.62    3.79    1.20    0.67    1.72
     8802693          2000            5247    4.66    0.88    20.53    3.60    1.05    0.81    1.99
     6061773          2001            4948    4.19    1.53    17.03    8.24    0.78    0.90    1.23
     6665512          2005            4360    4.58    0.80    7.97    6.49    0.33    1.15    0.24
    10525027          2006            3875    4.45    0.93    28.25    1.11    1.06    1.46    1.82
    11069176          2007            5821    4.41    0.85    18.73    0.94    1.64    0.64    2.63
     8098728          2008            6404    4.13    0.06    2.22    3.75    -99    0.46    -99
     9839821          2012            5615    4.89    0.98    12.93    5.62    0.85    0.71    1.10
     4056616          2013            4115    4.65    1.04    14.99    1.32    0.59    1.31    0.66
     8750043          2017            5554    4.52    1.42    12.09    3.28    0.86    0.69    1.03
     6226290          2019            5545    4.63    1.15    13.63    6.87    0.75    0.77    1.05
     6356207          2021            4883    4.74    1.37    19.72    9.16    0.88    0.94    1.51
     8564674          2022            5696    4.82    1.38    7.69    1.41    0.52    0.70    0.45
    11923284          2026            6176    4.30    0.80    9.35    3.06    1.23    0.57    1.10
     9489524          2029            5072    4.71    1.21    16.66    3.66    0.82    0.83    1.32
     8111919          2030            5554    4.06    -0.08    25.82    15.92    1.43    0.77    3.23
     9790806          2035            5445    4.29    1.05    3.60    9.98    0.22    0.74    0.11
     6382217          2036            3952    4.46    1.14    31.85    7.10    1.20    1.44    2.29
     9634821          2037            4836    4.30    1.25    10.56    5.65    0.45    1.07    0.43
     8950568          2038            5497    4.64    0.83    24.55    4.41    1.38    0.76    3.00
     8804845          2039            5429    4.97    1.16    17.84    1.25    1.05    0.74    1.78
     8956206          2048            4997    4.75    1.33    16.29    0.87    0.75    0.89    1.15
     6307083          2050            4992    4.55    0.92    21.71    3.17    0.99    0.91    1.87
     9156585          2054            5411    4.48    0.53    17.84    10.35    0.89    0.82    1.52
    10134152          2056            5806    4.72    0.57    22.03    1.20    1.81    0.65    3.33
     9573685          2057            3929    4.42    0.95    14.99    6.37    0.56    1.44    0.60
    10329835          2058            3914    4.39    0.62    11.19    3.17    0.42    1.45    0.36
    12301181          2059            4536    4.52    0.17    17.72    3.49    0.78    0.98    1.20
     9279354          2060            4625    4.51    1.26    22.36    7.14    0.96    1.05    1.67
    12061969          2061            4921    4.64    1.55    18.73    6.63    0.82    0.97    1.33
     3239671          2066            5766    4.64    0.65    13.15    7.78    0.93    0.69    1.19
     9304101          2067            5583    3.79    -0.02    28.79    3.04    1.48    0.80    3.64
    10674871          2068            5693    4.55    1.11    17.84    3.25    1.17    0.71    1.94
    10857519          2075            6145    4.16    0.11    7.97    10.29    1.33    0.54    1.12
     4768846          2077            5958    4.53    0.73    6.34    3.36    0.62    0.62    0.42
     9351316          2078            4193    4.59    1.32    12.71    0.95    0.50    1.30    0.50
     9473078          2079            5353    4.32    0.38    26.74    5.62    1.35    0.81    3.14
     8260234          2085            5035    4.22    1.28    12.71    7.19    0.59    0.88    0.75
    12164770          2088            6073    4.49    0.86    14.15    7.48    1.36    0.62    1.73
     9541322          2089            6114    4.51    0.10    9.35    3.35    0.96    0.61    0.88
    11348997          2090            3834    4.70    1.19    41.54    5.21    1.59    1.40    3.76
     8505920          2094            5213    4.30    0.68    19.03    2.80    0.90    0.87    1.58
     7918992          2095            5484    4.67    0.50    14.42    10.44    0.86    0.74    1.24
     9307509          2096            4890    4.45    0.43    38.35    3.68    1.68    0.99    4.63
     9411412          2101            4136    4.59    1.08    14.42    6.45    0.57    1.32    0.61
     7008211          2102            5100    4.50    0.52    16.29    3.04    0.80    0.83    1.27
     8165946          2105            5967    4.47    0.04    20.25    6.78    1.90    0.63    3.19
     9225395          2107            5370    4.86    0.31    29.94    4.96    1.61    0.78    4.10
    11499228          2109            6060    4.47    0.20    11.36    7.76    1.27    0.60    1.33
    11460462          2110            6216    4.32    -0.26    4.15    7.55    0.65    0.55    0.32
     8612275          2111            5724    4.42    1.03    9.35    3.75    0.62    0.70    0.62
    10470616          2112             -99    -99    -0.04    2.43    0.93    -99    0.23    -99
     6921944          2114            4061    4.43    0.99    6.73    5.99    0.26    1.36    0.15
     4140813          2117            4298    4.72    0.87    19.21    1.08    0.78    1.21    1.10
     4055304          2119            5022    4.50    1.57    17.84    9.29    0.80    0.92    1.30
     9415108          2121            5356    4.73    1.03    17.03    7.43    0.90    0.79    1.48
    11462341          2124            4103    4.51    0.55    7.69    0.66    0.30    1.33    0.20
     9405595          2125            6000    4.52    0.56    7.97    7.80    0.66    0.65    0.56
     6373680          2127            5673    4.61    1.11    6.73    5.21    0.43    0.71    0.34
     7019489          2128            5283    4.65    0.56    15.62    6.51    0.76    0.83    1.17
     9351920          2129            5677    4.91    0.33    19.21    7.01    1.53    0.66    2.56
     2161536          2130            4013    4.48    1.08    26.74    6.91    1.02    1.40    1.72
     9661979          2132            5299    4.54    0.22    22.03    3.34    1.23    0.76    2.46
     8175131          2139            4530    4.57    0.77    26.27    8.08    1.11    1.08    2.14
     6774537          2146            4825    4.49    0.92    29.94    3.02    1.30    1.00    2.92
     3229150          2150            5664    4.61    0.67    18.28    2.90    1.09    0.74    1.87
     7989422          2151            5675    4.19    -0.39    11.03    3.43    1.02    0.63    1.08
     2556650          2156            3853    4.73    1.15    28.79    8.90    1.09    1.43    1.92
     3327993          2157            5658    4.65    0.49    15.95    1.04    0.89    0.76    1.39
     7906739          2165            5652    4.51    -0.05    16.66    -3.66    1.24    0.67    1.89
     6041734          2167            5994    4.41    1.36    10.56    7.48    0.84    0.66    0.89
     9006186          2169            5299    4.38    1.08    13.88    3.99    0.74    0.78    1.05
    11410904          2171            5708    4.79    1.60    11.36    1.08    0.76    0.70    0.88
    11774991          2173            4666    4.49    1.32    17.03    2.75    0.73    1.05    1.03
     8261920          2174            4221    4.56    1.08    11.54    3.68    0.45    1.31    0.41
    10670119          2179            3737    4.55    1.13    19.72    10.22    0.74    1.47    0.96
     7286911          2180            5440    4.59    0.28    24.16    1.35    1.33    0.77    2.86
     8591173          2181            4943    4.20    1.43    11.19    6.73    0.49    0.97    0.54
     5894073          2187            6012    4.48    0.88    4.07    4.32    0.36    0.64    0.18
     5730445          2189            4825    4.32    0.76    33.26    4.31    1.43    1.03    3.44
     4245933          2190            4118    4.72    1.09    12.71    5.44    0.50    1.32    0.49
     8282651          2193            4322    4.58    0.71    34.01    2.96    1.39    1.19    3.05
     6209798          2196            6054    4.24    0.61    11.54    3.10    1.42    0.58    1.49
    11705004          2199            5184    4.63    1.20    19.98    4.32    0.94    0.87    1.70
     4144576          2202            5123    4.66    1.07    13.39    6.70    0.64    0.85    0.87
    11073656          2206            5521    4.46    0.51    27.73    4.31    1.53    0.77    3.67
     4142847          2210            4762    4.59    1.05    24.16    2.32    1.06    0.96    2.10
    10328458          2214            4658    4.65    0.55    29.35    7.80    1.24    1.10    2.56
     7050060          2215             -99    -99    -0.07    20.81    1.30    0.95    0.89    1.77
     9580992          2217            5164    4.66    1.04    14.99    1.08    0.70    0.88    1.01
    12058204          2218            5539    4.57    0.32    30.55    3.44    1.92    0.72    4.84
     9278725          2223            4851    4.53    1.27    17.43    3.71    0.77    0.97    1.18
    11569782          2225            4655    4.13    0.80    16.66    6.33    0.70    1.12    0.92
    10801100          2228             -99    -99    -0.11    9.77    3.00    -99    0.44    -99
     8914779          2230            5986    3.83    -0.26    9.35    3.60    1.07    0.59    0.96
     9635510          2234            5889    4.47    0.22    25.38    4.04    1.97    0.67    4.10
     5005121          2237            5828    4.59    0.25    28.25    1.03    2.00    0.69    4.62
     8229458          2238            3922    4.44    0.97    14.99    1.45    0.57    1.44    0.60
    10271691          2240            5109    4.80    0.96    5.26    4.01    0.27    0.81    0.18
     9336200          2242            5383    4.80    1.58    15.95    6.17    0.82    0.80    1.29
    11030475          2248            5128    4.61    1.46    14.70    1.36    0.69    0.87    1.00
     9112931          2256            4226    4.46    0.53    18.28    3.76    0.73    1.28    0.96
     8126558          2259            5331    4.40    0.79    23.05    6.97    1.09    0.86    2.24
     3734418          2261            5052    4.51    1.18    11.54    3.82    0.53    0.88    0.63
    10489345          2266            4778    4.49    1.20    26.74    4.68    1.16    1.02    2.36
     9221517          2281            5000    4.55    0.55    23.05    8.18    1.04    0.91    2.06
     3851130          2284            5338    4.17    1.10    9.77    3.63    0.53    0.77    0.57
     8973129          2286            5340    4.93    0.31    13.39    5.84    0.72    0.78    0.99
     8410415          2291            5294    4.78    0.25    12.50    13.67    0.69    0.77    0.90
     9334893          2298            4649    4.55    1.15    19.21    3.83    0.86    0.92    1.47
     9963265          2299            5830    4.74    0.71    17.03    13.45    1.10    0.71    1.76
    10583761          2300            5096    4.27    0.46    13.88    0.49    0.66    0.86    0.91
    11922722          2301            5324    4.40    0.81    25.82    6.80    1.34    0.80    3.03
    10874215          2305            5591    4.80    0.71    24.96    8.64    1.35    0.78    2.97
     6666233          2306            3932    4.45    1.04    24.96    9.57    0.94    1.43    1.50
     7661065          2307            5315    4.56    1.39    19.72    1.14    1.02    0.80    1.87
     3219995          2314            5893    4.51    0.93    12.71    7.47    1.02    0.66    1.24
    10684670          2317            5659    4.33    0.56    25.82    4.22    1.48    0.75    3.33
    11495458          2318            4558    4.53    0.97    16.29    2.82    0.69    1.06    0.94
     7120108          2325            4869    4.35    0.94    15.30    9.03    0.68    0.96    0.94
    10730703          2327            5289    4.63    0.64    34.80    6.13    1.71    0.83    4.84
    11192235          2329            3931    4.55    0.99    40.42    1.08    1.53    1.43    3.50
     6142862          2336            4218    4.59    1.33    13.15    4.80    0.53    1.25    0.55
     7033233          2339            4606    4.38    1.46    17.84    5.36    0.74    1.13    1.03
     6119141          2343            5549    4.36    0.29    27.73    8.16    1.60    0.75    3.80
     8247771          2344            4328    4.66    0.82    22.70    2.99    0.92    1.23    1.45
     8561231          2346            5500    4.87    0.72    18.28    1.05    1.04    0.76    1.80
     6200235          2350            5180    4.37    1.25    10.56    7.51    0.48    0.91    0.52
    11670125          2355            4691    4.49    1.34    18.28    6.10    0.78    1.07    1.14
     6864893          2375            5229    4.61    0.36    23.78    7.80    1.21    0.81    2.58
     5906426          2377            5054    4.51    0.87    24.16    3.29    1.05    0.99    2.03
    10813132          2378            5430    4.43    0.75    23.05    6.51    1.25    0.78    2.59
    10289119          2390            5775    4.29    -0.04    29.94    8.37    2.64    0.64    6.04
     7382313          2392            5524    4.42    1.12    15.30    3.88    0.88    0.75    1.32
     9269042          2397            5053    4.60    0.95    23.41    1.26    1.12    0.85    2.31
    11461433          2399            5011    4.84    0.67    24.96    6.76    1.21    0.84    2.64
     7984574          2400            5628    4.67    0.54    9.35    7.17    0.54    0.75    0.56
    10336951          2401            4422    4.66    1.04    26.74    0.51    1.12    1.11    2.15
     3234598          2413            4534    4.53    0.46    30.55    7.80    1.29    1.09    2.78
    10027247          2418            3863    4.26    1.04    17.43    1.13    0.65    1.49    0.77
    11360805          2422            5295    4.41    0.67    33.26    7.40    1.59    0.85    4.32
     8081899          2426            5307    4.89    -0.20    14.70    0.59    0.79    0.78    1.17
     7047363          2432            5228    4.75    1.14    27.73    7.95    1.34    0.84    3.18
     7289317          2450            5564    4.48    0.16    36.49    7.85    2.12    0.75    6.22
    11401822          2454            5274    4.54    0.48    24.96    4.06    1.32    0.79    2.92
     6507427          2455            5784    4.80    0.56    4.69    1.08    0.34    0.68    0.20
     7604328          2458            5247    4.38    1.09    26.27    7.54    1.26    0.85    2.87
    11236244          2460            4413    4.56    0.53    39.36    7.86    1.64    1.13    4.18
     9887224          2464            4929    4.44    0.71    23.41    3.22    1.05    0.94    2.06
     7542369          2465            6089    4.48    -0.04    14.42    5.84    1.66    0.59    2.07
     6149910          2469            4727    4.42    0.67    16.66    6.78    0.71    1.05    0.99
     8753896          2473            5174    4.57    0.77    13.88    8.82    0.65    0.87    0.89
     8240617          2474            5284    4.60    0.37    28.79    8.68    1.58    0.77    3.88
    10090257          2476            4414    4.70    0.49    14.70    4.01    0.60    1.17    0.71
     8189801          2480            4032    4.50    1.10    29.94    1.07    1.14    1.41    2.09
    11403389          2482            5550    4.66    0.81    25.82    9.83    1.48    0.75    3.33
    11125613          2485            4966    4.57    1.16    23.41    9.00    1.05    0.93    2.09
     3122913          2490            4794    4.87    1.16    24.16    6.48    1.06    0.98    2.07
    10028535          2493            4994    4.70    1.51    22.70    1.96    1.01    0.95    1.91
    10407054          2500             -99    -99    -0.02    9.77    3.30    0.57    0.74    0.61
    10880007          2502            4739    4.31    0.73    15.62    8.14    0.68    1.01    0.92
     8110767          2504            5470    4.59    1.07    22.36    4.38    1.07    0.85    2.16
     8379705          2507            5881    4.60    0.68    11.36    1.09    0.74    0.71    0.87
     5392702          2510            5343    4.92    1.16    13.88    7.23    0.65    0.88    0.89
     9574158          2512            5421    4.62    0.49    29.94    10.35    1.60    0.78    4.07
     8947520          2517            5612    4.44    0.74    19.72    0.49    1.40    0.69    2.45
     4047631          2519            4265    4.75    0.95    25.82    6.49    1.05    1.20    1.86
    10059645          2520            4594    4.53    0.67    29.94    3.42    1.26    1.10    2.65
     9177629          2522            4777    4.14    0.61    37.40    6.83    1.60    1.04    4.16
     7879433          2527            4225    4.51    0.62    35.62    7.23    1.43    1.24    3.19
     8463346          2529            4262    4.72    1.03    15.62    7.83    0.63    1.22    0.75
     5174858          2532            5058    4.59    1.00    28.79    6.27    1.28    0.94    2.95
     9635606          2535            4758    4.22    0.68    11.90    6.87    0.52    0.99    0.58
     7289162          2539            5944    4.40    -0.06    11.36    1.06    1.05    0.63    1.13
    12469800          2543            4870    4.58    0.97    12.29    3.75    0.56    0.92    0.68
     8676148          2544            5559    4.56    1.14    17.43    3.05    0.93    0.79    1.55
    10679583          2549            5222    4.93    0.66    33.26    5.20    1.69    0.81    4.66
    11361283          2551            4803    4.62    0.73    15.62    3.30    0.67    1.03    0.90
     5350244          2555            6233    4.37    0.18    10.13    3.97    1.87    0.53    2.02
    10812504          2570            3918    4.38    0.96    17.43    7.37    0.65    1.46    0.78
     6867588          2571            5044    4.64    0.31    28.25    4.05    1.29    0.90    3.02
     7501646          2572            5462    4.77    0.50    42.72    3.07    2.09    0.83    6.93
     8256453          2573            5102    4.52    0.67    2.68    4.54    0.13    0.85    0.05
     6922203          2578            5705    4.39    0.84    19.72    4.11    1.36    0.69    2.40
     9896018          2579            5938    4.40    0.28    9.77    3.60    0.74    0.67    0.74
    11037511          2580            5401    4.67    0.61    23.05    7.92    1.13    0.83    2.34
    11818872          2581            5415    4.63    0.42    14.99    4.22    0.85    0.76    1.26
    12156347          2588            4101    4.53    1.45    28.25    8.09    1.10    1.34    1.97
     8212002          2593             -99    -99    -0.08    8.96    1.16    1.19    0.57    1.03
    10407221          2605            4427    4.51    1.20    14.99    11.56    0.63    1.10    0.78
     6705137          2609            5592    4.53    0.57    9.77    7.86    0.59    0.74    0.62
     8885673          2611            4733    4.52    1.15    19.21    12.19    0.82    1.04    1.29
     9712350          2613            5205    4.70    1.13    19.21    1.21    0.89    0.89    1.55
     6351097          2618            5519    4.46    0.44    12.29    1.13    0.74    0.74    0.93
     9153570          2625            5376    4.78    1.24    16.29    7.79    0.83    0.81    1.32
    11768142          2626            3735    4.51    0.56    31.18    1.73    1.17    1.46    2.18
    11769801          2633            6229    4.28    -0.16    29.35    1.54    5.57    0.53    14.11
     6198182          2636             -99    -99    0.41    18.28    0.94    1.45    0.66    2.33
     9993529          2644            4607    4.53    1.10    14.99    3.50    0.64    1.08    0.80
     6044553          2646            5110    4.87    0.70    26.27    6.99    1.27    0.84    2.88
     8890150          2650            3900    4.50    0.99    20.25    6.90    0.75    1.49    1.00
    11752908          2651            5066    4.65    0.79    42.72    1.14    2.02    0.86    6.63
     4346178          2652            5326    4.39    1.61    31.85    8.01    1.50    0.87    3.90
     3426367          2662            3546    4.12    1.06    41.54    7.09    1.55    1.48    3.57
    12110786          2665            5808    4.60    0.46    21.71    5.17    1.75    0.66    3.20
    11253827          2672            5384    4.32    1.33    13.39    4.49    0.80    0.74    1.08
    10747445          2673            5497    4.54    1.75    5.26    4.46    0.26    0.83    0.17
     5794570          2675            5479    4.92    1.47    5.99    1.10    0.43    0.69    0.30
     6779260          2678            5162    4.11    1.55    6.16    3.03    0.33    0.79    0.25
     6716021          2679            6195    4.40    1.08    1.11    7.48    0.14    0.57    0.03
     8326342          2680            5273    4.74    1.74    4.90    6.38    0.26    0.79    0.16
     7826659          2686            4665    4.10    0.75    24.16    3.61    1.02    1.09    1.82
     7202957          2687            5618    3.91    1.02    15.30    7.35    1.10    0.68    1.58
     4552729          2691            4620    4.39    1.16    11.19    1.15    0.47    1.11    0.46
     5185897          2693            4346    4.81    1.07    31.18    6.64    1.28    1.18    2.65
     9475552          2694            4659    4.30    0.81    40.42    3.03    1.69    1.12    4.41
     6690836          2699            5048    4.64    0.94    19.72    7.36    0.89    0.93    1.54
     8639908          2700            4243    4.72    1.34    10.56    0.93    0.42    1.25    0.37
     5481148          2701            5611    4.50    0.83    3.09    7.13    0.17    0.76    0.08
     9697131          2706            6214    4.15    0.58    6.53    3.20    1.45    0.51    1.62
     5480640          2707            5326    4.62    0.27    23.05    7.72    1.32    0.75    2.72
     5175986          2708            4638    4.63    1.10    10.42    0.97    0.44    1.10    0.41
     6350476          2710            5057    4.37    -0.06    43.97    1.98    2.02    0.89    6.68
     5443604          2713            4720    4.69    0.82    11.36    3.93    0.50    0.99    0.54
     5184911          2719            4639    4.38    1.20    12.50    7.18    0.53    1.10    0.57
     7673192          2722            6301    4.33    0.16    10.27    3.94    1.74    0.54    1.80
     5953297          2733            4692    4.11    0.99    6.16    6.85    0.26    1.05    0.17
     7659389          2734            5029    4.51    1.38    10.87    5.17    0.48    0.97    0.51
     9472074          2735            4992    4.74    0.82    13.88    8.06    0.61    0.96    0.79
    10842192          2736            4337    4.61    1.30    23.41    7.49    0.93    1.27    1.49
     6630943          2738            5028    4.36    0.16    31.85    5.42    1.46    0.90    3.74
     5980208          2742            4110    4.55    0.83    16.29    3.39    0.63    1.34    0.75
     9881077          2751            4406    4.61    1.27    11.03    1.20    0.45    1.18    0.42
     6964929          2756            5701    4.67    0.37    19.98    6.32    1.30    0.71    2.34
     6432345          2757            5542    4.42    0.83    23.78    3.66    1.35    0.76    2.86
     8703129          2758            5003    3.18    1.32    0.00    3.53    0.00    0.95    0.00
     7877978          2760            4358    4.64    0.59    39.36    5.63    1.64    1.12    4.21
     3834322          2763            4627    4.63    0.75    23.41    3.96    1.00    1.07    1.77
    10073672          2764            3996    4.46    1.07    27.73    1.17    1.05    1.43    1.80
     9008737          2768            5406    4.72    0.91    20.81    6.52    1.10    0.79    2.12
    11456382          2771             -99    -99    0.78    2.56    0.78    0.40    0.55    0.14
     7769819          2778            5214    4.45    0.74    20.25    8.34    0.94    0.88    1.72
     5709889          2783            4100    4.48    0.75    31.18    6.74    1.22    1.33    2.36
     9943435          2788            5541    4.61    0.68    14.70    0.89    0.94    0.71    1.35
     6697756          2798            4225    4.30    0.45    29.35    4.14    1.18    1.24    2.27
     7047824          2806            4672    4.36    1.32    21.40    5.56    0.90    1.09    1.47
     6370120          2811            4244    4.62    0.89    22.03    -3.66    0.89    1.23    1.38
    11283615          2816            5293    4.79    1.09    19.98    5.85    1.01    0.81    1.89
     4249611          2821            5426    4.47    1.14    14.15    0.48    0.73    0.80    1.05
     7428736          2827            5133    4.35    1.16    7.69    3.69    0.37    0.85    0.33
     6436029          2828            4652    4.35    1.07    24.55    1.28    1.02    1.13    1.82
     6197215          2829            5925    4.27    -0.22    7.97    7.12    0.83    0.61    0.66
     9995402          2832            5026    4.33    0.33    42.72    9.46    1.94    0.91    6.19
     5436338          2835            4323    4.61    1.29    23.05    8.38    0.95    1.18    1.56
    11414465          2836            4716    4.27    1.16    17.03    2.96    0.73    1.04    1.04
    10591855          2845            4015    4.58    0.93    30.55    5.61    1.17    1.39    2.19
     4832175          2846            4292    4.64    0.97    15.62    9.00    0.63    1.23    0.75
    10064256          2849            5234    4.57    0.92    30.55    4.37    1.43    0.87    3.60
     6697605          2851            5285    4.48    0.96    10.71    6.77    0.50    0.87    0.57
     6606438          2860            5963    4.66    0.74    15.30    10.37    1.16    0.67    1.64
     7815931          2861            5800    4.43    0.19    11.54    3.51    0.80    0.69    0.94
     6679295          2862            3911    4.62    1.31    17.84    3.52    0.68    1.41    0.84
     8884274          2868            5392    4.88    1.26    5.83    0.49    0.31    0.79    0.22
     7136729          2872            5196    4.43    1.60    15.62    2.66    0.79    0.81    1.21
     6364276          2873            4043    4.53    0.22    40.42    -0.75    1.56    1.37    3.64
    12170648          2875            5000    4.55    1.13    22.70    1.07    1.03    0.91    2.02
     7019524          2877            5638    4.49    0.26    34.01    5.61    2.11    0.72    5.79
     7051984          2879            5438    3.86    0.66    18.28    1.22    0.96    0.79    1.67
     5642620          2882            4442    4.60    1.03    23.41    9.65    0.96    1.19    1.59
     5209845          2883            4187    4.52    1.11    20.53    5.39    0.80    1.34    1.13
     6129524          2886            5068    4.61    0.37    10.27    3.65    0.46    0.92    0.49
     9636563          2892            5377    4.96    0.15    31.18    6.69    1.71    0.77    4.48
     5475641          2895            4845    4.52    1.54    9.35    3.96    0.41    0.97    0.39
     2853828          2896            6023    4.26    -0.11    29.94    0.71    3.79    0.58    8.26
    11129258          2898            5888    4.63    1.18    14.70    1.11    1.11    0.67    1.53
     9366886          2901            4213    4.60    1.24    19.98    0.56    0.79    1.28    1.11
     2708885          2907            5190    4.50    0.44    13.39    0.48    0.61    0.89    0.81
     9693006          2913            5532    4.58    -0.33    24.16    3.33    1.63    0.70    3.38
     7269881          2916            4937    4.58    0.15    40.42    1.06    1.84    0.91    5.61
     3228945          2917            5884    4.43    0.55    5.53    3.18    0.38    0.70    0.25
     7090524          2920            5531    4.50    0.17    30.55    3.82    1.76    0.75    4.51
     7609553          2924            4850    4.34    1.07    19.98    6.81    0.88    0.98    1.48
     6974658          2925            5338    4.35    0.25    25.38    1.10    1.32    0.79    2.97
     8358012          2929            5253    4.93    0.55    26.27    5.55    1.32    0.82    3.02
     8259713          2935            6210    4.40    -0.01    3.54    4.35    0.46    0.57    0.20
     6356692          2948            5420    4.03    -0.44    43.97    1.53    2.43    0.77    8.26
     6778019          2953            5849    4.50    0.63    21.10    5.46    1.39    0.71    2.61
    10597693          2958            6121    4.49    0.32    11.03    3.60    1.19    0.60    1.22
     7466270          2959            4319    4.53    0.57    40.42    8.97    1.67    1.16    4.26
     8560804          2969            5878    4.44    -0.14    31.18    9.83    3.02    0.62    7.00
     3336283          2974            6256    4.44    0.41    10.71    4.07    1.55    0.56    1.55
     6438099          2976            5138    4.96    1.18    17.84    7.48    0.90    0.82    1.53
     8360640          2982            5333    4.55    1.35    13.15    6.11    0.70    0.79    0.94
     8847111          2985            6047    4.49    0.41    4.00    8.28    -99    -99    -99
     1725415          2988            5764    4.66    0.14    2.55    3.22    0.18    0.68    0.07
     6636320          2989            5217    4.83    0.81    26.74    1.06    1.30    0.84    3.00
     8509442          2992            4003    4.47    0.88    15.62    3.50    0.59    1.43    0.65
    12021625          2996            5223    4.62    0.80    27.73    2.73    1.36    0.83    3.24
    12405333          3009            5078    4.48    1.11    6.73    0.48    0.31    0.90    0.24
     3642335          3010            3973    4.27    0.87    14.15    7.20    0.53    1.44    0.54
    11565544          3013            5543    4.71    0.69    13.63    3.69    0.82    0.73    1.12
     8709688          3019            5420    4.28    0.34    20.53    7.81    1.01    0.83    1.90
     3348285          3021            5992    4.59    1.04    13.39    4.18    1.30    0.62    1.57
    11137180          3027            4915    4.67    1.06    17.43    3.29    0.76    0.98    1.16
     5903749          3029            5299    4.41    0.85    9.77    1.63    0.46    0.86    0.49
     7186665          3033            5848    4.46    0.03    28.25    8.44    2.52    0.64    5.51
     2973386          3034            3933    4.50    0.63    43.97    7.64    1.65    1.45    4.02
     8051946          3038            5491    4.26    -0.03    33.26    6.74    1.80    0.78    4.94
     6357290          3040            5751    4.90    0.59    17.43    6.24    1.17    0.70    1.89
     9301506          3047            4901    4.55    0.67    41.54    6.47    1.75    1.09    4.77
     8827575          3052            5284    4.40    0.35    28.79    6.59    1.49    0.80    3.69
     6461850          3054            5066    4.71    1.01    24.55    8.63    1.16    0.87    2.47
     8192911          3058            5122    4.46    0.93    8.96    8.20    0.43    0.85    0.43
     3230805          3068            4739    4.86    0.42    42.72    4.59    1.88    0.97    5.70
     5865654          3071            4807    4.19    0.42    14.15    6.37    0.61    1.00    0.78
     9119568          3087            4992    4.30    0.85    17.84    7.13    0.85    0.86    1.42
     9020114          3088            5736    4.51    0.54    28.79    3.86    1.86    0.71    4.45
     7668416          3089            5073    4.49    0.15    18.73    6.73    0.85    0.91    1.44
     6609270          3090            3972    4.49    1.11    23.05    2.97    0.88    1.41    1.32
    12352520          3094            3918    4.88    0.86    36.49    7.78    1.39    1.42    2.95
     9650989          3095            5700    4.55    0.74    18.73    6.72    1.21    0.71    2.08
     5124254          3099            4086    4.54    0.87    20.53    6.35    0.79    1.36    1.11
     9605552          3102            4008    4.46    1.09    31.18    7.26    1.15    1.52    2.11
     7022573          3112            5301    4.62    0.84    17.03    1.08    0.91    0.78    1.50
     6523351          3117            5489    4.16    0.49    17.03    3.95    1.00    0.74    1.63
     7609674          3128             -99    -99    -0.29    21.71    10.53    1.84    0.65    3.32
     6964159          3129            5563    4.61    0.36    26.74    0.77    1.55    0.75    3.58
    10252275          3130            4982    4.40    0.72    30.55    6.74    1.41    0.88    3.54
     9541295          3132            5762    4.37    -0.15    22.70    7.65    1.79    0.66    3.41
     6945786          3136            4805    4.55    0.57    18.73    7.13    0.83    0.97    1.34

